Out of Context: A New Clue for Context Modeling of Aspect-based Sentiment Analysis

Aspect-based sentiment analysis (ABSA) aims to predict the sentiment expressed in a review with respect to a given aspect. The core of ABSA is to model the interaction between the context and given aspect to extract the aspect-related information. In prior work, attention mechanisms and dependency graph networks are commonly adopted to capture the relations between the context and given aspect. And the weighted sum of context hidden states is used as the final representation fed to the classifier. However, the information related to the given aspect may be already discarded and adverse information may be retained in the context modeling processes of existing models. This problem cannot be solved by subsequent modules and there are two reasons: first, their operations are conducted on the encoder-generated context hidden states, whose value cannot change after the encoder; second, existing encoders only consider the context while not the given aspect. To address this problem, we argue the given aspect should be considered as a new clue out of context in the context modeling process. As for solutions, we design several aspect-aware context encoders based on different backbones: an aspect-aware LSTM and three aspect-aware BERTs. They are dedicated to generate aspect-aware hidden states which are tailored for ABSA task. In these aspect-aware context encoders, the semantics of the given aspect is used to regulate the information flow. Consequently, the aspect-related information can be retained and aspect-irrelevant information can be excluded in the generated hidden states. We conduct extensive experiments on several benchmark datasets with empirical analysis, demonstrating the efficacies and advantages of our proposed aspect-aware context encoders.

==> JAIR Resubmit 2/chart-pol.py <==

# encoding: utf-8
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(40,10) ,dpi=200)

p1 = fig.add_subplot(1, 3, 1)

X = ['Positive', 'Negative', 'Neutral']
p1_y1 = [0.8765, 0.6950, 0.445]
p1_y2 = [0.8879,0.7012, 0.4828]

c = range(len(X))
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 23,
}

font2 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 30,
}

p1.plot(c,p1_y2,'^-',color = 'orangered',label="IAN-Uni-AA",lw = 2, ms = 8)
p1.plot(c,p1_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla",lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
p1.set_xlim(-0.2,2.2)
p1.set_ylim(0.4,0.9)
plt.tick_params(labelsize=23)
labels = p1.get_xticklabels() + p1.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p1.set_title('ATSA-Restaurant', font2)
p1.set_ylabel("F1-Macro", font2)
p1.set_xlabel("#Polarities", font2)
p1.legend(loc = 0, prop = font1)


p2 = fig.add_subplot(1, 3, 2)
p2_y1 = [0.8407,0.5911,0.5278]
p2_y2 = [0.8597,0.5944,0.5879]


p2.plot(c,p2_y2,'^-',color = 'orangered',label="IAN-Uni-AA",lw = 2, ms = 8)
p2.plot(c,p2_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla",lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
p2.set_xlim(-0.2,2.2)
p2.set_ylim(0.5,0.9)
plt.tick_params(labelsize=23)
labels = p2.get_xticklabels() + p2.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p2.set_title('ATSA-Laptop', font2)

p2.legend(loc = 0, prop = font1)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p2.set_ylabel("F1-Macro", font2)
p2.set_xlabel("#Polarities", font2)
#plt.rcParams['font.sans-serif']=['SimHei'] #


p3 = fig.add_subplot(1, 3, 3)
p3_y1 = [0.9,0.7549,0.573]
p3_y2 = [0.9064,0.7710,0.6279]
p3_y3 = [0.912, 0.787,0.507]

p3.plot(c,p3_y2,'^-',color = 'orangered',label="IAN-Uni-AA", lw = 2, ms = 8)
p3.plot(c,p3_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla", lw = 2, ms = 8)
p3.plot(c,p3_y3,'s-',color = 'black',label="AS-Capsules (SOTA)", lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
plt.tick_params(labelsize=23)
labels = p3.get_xticklabels() + p3.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p3.set_xlim(-0.2,2.2)
p3.set_ylim(0.5,1)
p3.set_title('ACSA', font2)

p3.legend(loc = 0, prop = font1)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p3.set_ylabel("F1-Macro", font2)
p3.set_xlabel("#Polarities", font2)
#fig.suptitle('Figure')
plt.savefig('/Users/Bowen/Desktop/chart-polarity.pdf')
fig.show()


==> chart-pol.py <==

# encoding: utf-8
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(40,10) ,dpi=200)

p1 = fig.add_subplot(1, 3, 1)

X = ['Positive', 'Negative', 'Neutral']
p1_y1 = [0.8765, 0.6950, 0.445]
p1_y2 = [0.8879,0.7012, 0.4828]

c = range(len(X))
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 23,
}

font2 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 30,
}

p1.plot(c,p1_y2,'^-',color = 'orangered',label="IAN-Uni-AA",lw = 2, ms = 8)
p1.plot(c,p1_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla",lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
p1.set_xlim(-0.2,2.2)
p1.set_ylim(0.4,0.9)
plt.tick_params(labelsize=23)
labels = p1.get_xticklabels() + p1.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p1.set_title('ATSA-Restaurant', font2)
p1.set_ylabel("F1-Macro", font2)
p1.set_xlabel("#Polarities", font2)
p1.legend(loc = 0, prop = font1)


p2 = fig.add_subplot(1, 3, 2)
p2_y1 = [0.8407,0.5911,0.5278]
p2_y2 = [0.8597,0.5944,0.5879]


p2.plot(c,p2_y2,'^-',color = 'orangered',label="IAN-Uni-AA",lw = 2, ms = 8)
p2.plot(c,p2_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla",lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
p2.set_xlim(-0.2,2.2)
p2.set_ylim(0.5,0.9)
plt.tick_params(labelsize=23)
labels = p2.get_xticklabels() + p2.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p2.set_title('ATSA-Laptop', font2)

p2.legend(loc = 0, prop = font1)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p2.set_ylabel("F1-Macro", font2)
p2.set_xlabel("#Polarities", font2)
#plt.rcParams['font.sans-serif']=['SimHei'] #


p3 = fig.add_subplot(1, 3, 3)
p3_y1 = [0.9,0.7549,0.573]
p3_y2 = [0.9064,0.7710,0.6279]
p3_y3 = [0.912, 0.787,0.507]

p3.plot(c,p3_y2,'^-',color = 'orangered',label="IAN-Uni-AA", lw = 2, ms = 8)
p3.plot(c,p3_y1,'s-',color = 'deepskyblue',label="IAN-Uni-Vanilla", lw = 2, ms = 8)
p3.plot(c,p3_y3,'s-',color = 'black',label="AS-Capsules (SOTA)", lw = 2, ms = 8)
plt.xticks(c, X, rotation=0)
plt.tick_params(labelsize=23)
labels = p3.get_xticklabels() + p3.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p3.set_xlim(-0.2,2.2)
p3.set_ylim(0.5,1)
p3.set_title('ACSA', font2)

p3.legend(loc = 0, prop = font1)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p3.set_ylabel("F1-Macro", font2)
p3.set_xlabel("#Polarities", font2)
#fig.suptitle('Figure')
plt.savefig('/Users/Bowen/Desktop/chart-polarity.pdf')
fig.show()

